GenSys: A Scalable Fixed-point Engine for Maximal Controller Synthesis over Infinite State Spaces

The synthesis of maximally-permissive controllers in infinite-state systems has many practical applications. Such controllers directly correspond to maximal winning strategies in logically specified infinite-state two-player games. In this paper, we introduce a tool called GenSys which is a fixed-point engine for computing maximal winning strategies for players in infinite-state safety games. A key feature of GenSys is that it leverages the capabilities of existing off-the-shelf solvers to implement its fixed point engine. GenSys outperforms state-of-the-art tools in this space by a significant margin. Our tool has solved some of the challenging problems in this space, is scalable, and also synthesizes compact controllers. These controllers are comparatively small in size and easier to comprehend. GenSys is freely available for use and is available under an open-source license.

==> code.py <==
from  gensys.helper import *
from  gensys.fixpoints import *
from z3 import *

# 1. Define Environment moves
def environment(b1, b2, b3, b4, b5, b1_, b2_, b3_, b4_, b5_):
    return And(b1_ + b2_ + b3_ + b4_ + b5_ == b1 + b2 + b3 + b4 + b5 + 1, b1_>=b1, b2_>=b2, b3_>=b3, b4_>=b4, b5_>=b5)

#2. Define Controller moves

def move1(b1, b2, b3, b4, b5, b1_, b2_, b3_, b4_, b5_):
    return And( b1_ == 0.0,  b2_ == 0.0, b3_ == b3, b4_ == b4, b5_ == b5)

def move2(b1, b2, b3, b4, b5, b1_, b2_, b3_, b4_, b5_):
    return And( b2_ == 0.0,  b3_ == 0.0, b4_ == b4, b5_ == b5, b1_ == b1)

def move3(b1, b2, b3, b4, b5, b1_, b2_, b3_, b4_, b5_):
    return And( b3_ == 0.0,  b4_ == 0.0, b5_ == b5, b1_ == b1, b2_ == b2)

def move4(b1, b2, b3, b4, b5, b1_, b2_, b3_, b4_, b5_):
    return And( b4_ == 0.0,  b5_ == 0.0, b1_ == b1, b2_ == b2, b3_ == b3)

def move5(b1, b2, b3, b4, b5, b1_, b2_, b3_, b4_, b5_):
    return And( b5_ == 0.0,  b1_ == 0.0, b2_ == b2, b3_ == b3, b4_ == b4)

controller_moves = [move1, move2, move3, move4, move5]

# 3. Define Guarantee
def guarantee(b1, b2, b3, b4, b5, C):
    return And(b1 <= C , b2 <=C , b3 <=C , b4 <=C , b5 <=C , b1 >= 0.0 , b2 >= 0.0 , b3 >= 0.0 , b4 >= 0.0 , b5 >= 0.0)

# C = sys.argv[1]

safety_fixedpoint(controller_moves, environment, guarantee)
